Optimizing Metamorphic Testing: Prioritizing Relations Through Execution Profile Dissimilarity

An oracle determines whether the output of a program for executed test cases is correct. For machine learning programs, such an oracle is often unavailable or impractical to apply. Metamorphic testing addresses this by using metamorphic relations (MRs), which are essential properties of the software under test, to verify program correctness. Prioritizing MRs enhances fault detection effectiveness and improves testing efficiency. However, fault-based MR prioritization is costly, and code coverage-based approaches often yield inaccurate results. To address these challenges, we propose a statement centrality-based prioritization approach that leverages diversity in the execution profiles of source and follow-up test cases. Our approach improves fault detection effectiveness by up to 31% compared to code coverage-based methods and reduces fault detection time by 29% compared to random MR execution. Overall, it increases the average fault detection rate, reduces fault detection time, and enhances testing efficiency.

==> linegraph_2.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Sat Jul 11 14:53:12 2020

@author: madhu
"""
#BBMap
import matplotlib.pyplot as plt
import numpy as np

#MR = ('MR1', 'MR2', 'MR3', 'MR4', 'MR5', 'MR6', 'MR7', 'MR8','MR9','MR10')
#plt.rc('xtick', labelsize=10)
#plt.rc('ytick', labelsize=10)
#axes = plt.gca()
#axes.set_ylim([0,100])
#y_pos = np.arange(len(MR))
##PIT-BBMap
##performance = [4,57,9,11,1,2,38,0]
##MAjor-BBMap
##performance = [13,52,2,17,2,6,15,0]
##Al Mutants-BBMap
##performance = [9,54,6,14,2,4,26,0]
#
##MAjor Mutants-IBK
##performance = [2,1,2,3,2,2,3,3,3,3,3]
#
#performance = [69,70,73,63,71,67,60,90,67,66]
#
#plt.bar(y_pos, performance, align='center', alpha=0.5)
#plt.xticks(y_pos, MR)
##plt.xlabel('MR Set-Size',fontsize=12)
#plt.ylabel('% of mutants Killed',fontsize=12)
#
#x = np.arange(len(MR)) # the label locations
#
##plt.title('')
##plt.yticks(np.arange(0,110, 10))
#plt.savefig('/home/madhu/madhu_MRprioritize/graph/LingPipe/individual_sets/lingpipe_vk.png')
#plt.show()


#1.69184290030211	0.966767371601208	2.4773413897281 	2.53776435045317	2.4773413897281 	2.4773413897281	 3.08157099697885	2.9607250755287	2.83987915407855	2.77945619335347	2.77945619335347

# Lingpipe

#66.6666666666667	65.6565656565657	4.04040404040404	22.2222222222222	3.03030303030303	7.07070707070707	15.1515151515152	0

#4.90196078431373	60.7843137254902	4.90196078431373	11.7647058823529	2.94117647058823	2.94117647058823	43.1372549019608	0
#99065420561	60.7476635514019	38.3177570093458	16.8224299065421	1.86915887850467	12.1495327102804	18.6915887850467	0

#42.7184466019417	33.9805825242718	0.970873786407767	10.6796116504854	0.970873786407767	75.7281553398058	19.4174757281553	0


#45.7142857142857	39.0476190476191	2.85714285714286	13.3333333333333	3.80952380952381	78.0952380952381	41.9047619047619	0


#objects = ('MR1', 'MR2', 'MR3', 'MR4', 'MR5', 'MR6', 'MR7', 'MR8', 'MR9', 'MR10')
#y_pos = np.arange(len(objects))
#performance = [66,67,69,61,68,64,58,86,64,63]
#plt.bar(y_pos, performance,align='center', alpha=0.5)
#plt.xticks(y_pos, objects)
#plt.ylabel('% of mutants Killed')
#plt.yticks(np.arange(0,110, 10))
# # # plt.title('')
#plt.savefig('/home/madhu/madhu_MRprioritize/graph/LingPipe/LingPipe_result')
#plt.show()
							


#IBk
#objects = ('MR1', 'MR2', 'MR3', 'MR4', 'MR5', 'MR6', 'MR7', 'MR8', 'MR9', 'MR10', 'MR11')
#plt.rc('xtick', labelsize=9.5)
#plt.rc('ytick', labelsize=12)
#axes = plt.gca()
#axes.set_ylim([0,40])
#y_pos = np.arange(len(objects))
#performance = [8,9,11,11,9,15,34,11,18,9,9]
#plt.bar(y_pos, performance, align='center', alpha=0.5)
#plt.xticks(y_pos, objects, linewidth=3.5)
##plt.xlabel('MR Set-Size',fontsize=12)
#plt.ylabel('% of mutants Killed',fontsize=12)
## #  #plt.title('')
##plt.yticks(np.arange(0,110, 10))
#plt.savefig('/home/madhu/madhu_MRprioritize/graph/IBK/IBK_results.png')
##plt.tick_params(axis='x', which='major', pad=7)
#plt.show()

# Linchart
MR = [1, 2, 3, 4, 5, 6, 7, 8,9,10,11]
##








Fault_based = [99,99,99,99,99,99,99,99,99,99,99]

#Optimal = [60,72,77,80,82,82,82,82,82,82,82]
Random = [35,50,59,65,72,78,84,91,93,95,99]
StatementCoverage = [45,59,65,69,72,74,76,77,79,80,82]
BranchCoverage = [45,59,65,69,72,74,76,77,79,80,82]
#Variable_based_Approach=[57,71,76,78,78,78,82,82,82,82,82]
Statement_Centrality_based=[47,62,67,71,73,76,78,81,82,82,82]
#Clusteringbased = [22,99,99,99,99,99,99,99,99,99,99]
#DataDistribution = [99,99,99,99,99,99,99,99,99,99,99]
#Anomalybased=[52,52,76,99,99,99,99,99,99,99,99]
#Rulebased=[81,99,99,99,99,99,99,99,99,99,99]
#Test_Case_Dissimilarity_Approach=[73,95,98,100,100,100,100,100,100,100]
#
#Test_Case_Dissimilarity_Approach=[48,60,67,70,73,76,78,80,82,82,82]
#
plt.plot(MR, Fault_based, color='#7F00FF', marker='o',markersize=5,label='Fault based')
#plt.plot(MR, Optimal, color='red', linestyle="--",  marker='o',markersize=5, label='Optimal')
plt.plot(MR, StatementCoverage, color='blue', linestyle="--", marker='o', markersize=5, label='Statement Coverage based')
plt.plot(MR, BranchCoverage, color='green', linestyle="--", marker='o', markersize=5, label='Branch Coverage based')
#plt.plot(MR, Clusteringbased, color='#964B00', linestyle="-.", marker='o',markersize=5, label='Clustering based')
#plt.plot(MR, DataDistribution, color='#9FE2BF', linestyle=":", marker='o',markersize=5, label='Data Distribution')
plt.plot(MR, Random, color='orange', linestyle="--", marker='o', markersize=5, label='Random based')
#plt.plot(MR, Anomalybased, color='pink', linestyle="--", marker='o', markersize=5, label='Anomaly based')
#plt.plot(MR, Rulebased, color='blue', linestyle="--", marker='o', markersize=5, label='Rule based')

#Statement_Centrality_based = [13,17,21,24,27,29,32,40,40,40,40]
#Variable_based_Approach = [15,16,23,27,36,36,36,40,40,40,40]
#Cao_Approach = [11,14,14,14,14,15,29,40,40,40,40]
##
#plt.plot(MR, Fault_based, color='#7F00FF', marker='o',markersize=5,label='Fault based')
#plt.plot(MR, Optimal, color='red', linestyle="--",  marker='o',markersize=5, label='Optimal')
#plt.plot(MR, StatementCoverage, color='blue', linestyle="--", marker='o', markersize=5, label='Statement Coverage based')
#plt.plot(MR, BranchCoverage, color='green', linestyle="--", marker='o', markersize=5, label='Branch Coverage based')
#plt.plot(MR, Clusteringbased, color='#964B00', linestyle="-.", marker='o',markersize=5, label='Clustering based')
#plt.plot(MR, DataDistribution, color='#9FE2BF', linestyle=":", marker='o',markersize=5, label='Data Distribution')
#plt.plot(MR, Random, color='orange', linestyle="--", marker='o', markersize=5, label='Random based')
#plt.plot(MR, Anomalybased, color='pink', linestyle="--", marker='o', markersize=5, label='Anomaly based')

plt.plot(MR, Statement_Centrality_based, color='#800000', linestyle="--", marker='o', markersize=5, label='Statement Centrality based')
#plt.plot(MR, Variable_based_Approach, color='#000000', linestyle="--", marker='o', markersize=5, label='Variable based Approach')
#plt.plot(MR, Test_Case_Dissimilarity_Approach, color='pink', linestyle="--", marker='o', markersize=5, label='Test Case Dissimilarity Approach')
#
plt.xlabel('MR Set-Size',fontsize=14)
plt.ylabel('% of fault detected',fontsize=16)
plt.yticks(np.arange(0,110, 10))
plt.xticks(np.arange(1,12,1))
#
plt.legend(loc=4,prop={'size':9.5})
plt.grid(color='b', linestyle='-', linewidth=0.1)
#fig.set_size_inches(8.614583,5.625, forward=True)
plt.rc('xtick', labelsize=14) 
plt.rc('ytick', labelsize=14) 
plt.savefig('/home/madhu/madhu_MRprioritize/graph/IBK/new/metrics_linear_method2.png',dpi=150)
plt.show()


